On the automorphisms of Mukai varieties

Mukai varieties are Fano varieties of Picard number one and coindex three. In genus seven to ten they are linear sections of some special homogeneous varieties. We describe the generic automorphism groups of these varieties. When they are expected to be trivial for dimensional reasons, we show they are indeed trivial, up to three interesting and unexpected exceptions in genera 7, 8, 9, and codimension 4, 3, 2 respectively. We conclude in particular that a generic prime Fano threefold of genus g has no automorphisms for 7 $\le$ g $\le$ 10. In the Appendix by Y. Prokhorov, the latter statement is extended to g = 12.

==> g07.py <==
g = 7

G = "Spin(10)"
dimG = 45

V = "half-spin"
dimV = 16

synthetic = False
# set this boolean to True or False
# to decide if you want synthetic output or complete output



########################################
# unipotent case

# load toolkit from stab_nilp.py
from stab_nilp import *

# list of non-trivial orbits (i.e., without that of 0)
# format [blocks,dim]

orbites_0=[
[[5,11],40],
[[2,6,8],38],
[[1,3,5,7],36],
[[1]*2+[7]*2,36],
[[3]*2+[5]*2,34],
[[3]+[4]*2+[5],32],
[[1]*3+[4]*2+[5],32],
[[2]*4+[4]*2,30],
[[4]*4,28],
[[1]*2+[2]*2+[3]*2+[4],28],
[[1]*4+[3]*4,26],
[[1]*2+[2]*4+[3]*2,24],
[[1]*5+[2]*4+[3],20],
[[2]*8,16],
[[1]*8+[2]*4,14]
]

nilp_complete (g, G, dimG, V, dimV, orbites_0, synthetic)



########################################
# semi-simple case

# load toolkit from stab_smspl.py
from stab_smspl import *

print("\n"+60*"*")
print("preliminary combinatorial material")
print("(for genus 7, semisimple case)\n")

print("list of all partitions of 16 with chunks of size <=4")
l = liste_partitions(16,4)
for x in l:
    print(x)

print("\nselecting maximal elements among them")
l_max = nettoie(l)

print("\nfor subregular case")
print("removal of those partitions containing either [4^3] or [4^2,3^2]")
l_subreg = l.copy()
m = liste_partitions(4,4)
for i in range(len(m)):
    m[i] = 3*[4]+m[i]
n = liste_partitions(2,4)
for i in range(len(n)):
    n[i] = [4,4,3,3]+n[i]
for x in m+n:
    l_subreg.remove(x)
    print(x,"removed")
print("\nselecting maximal elements among remaining partitions")
l_subreg_max = nettoie(l_subreg)

print("\nfor case t2=t3 and t4=t5")
print("removal of partition [4^4]")
l_t2t3andt4t5 = l.copy()
l_t2t3andt4t5.remove(4*[4])
print("\nselecting maximal elements among remaining partitions")
l_t2t3andt4t5_max = nettoie(l_t2t3andt4t5)

# traduction en strate
subregular = l_subreg_max
for i in range(len(subregular)):
    subregular[i] = [38,subregular[i], "subregular"]

t3t4t5 = l_max
for i in range(len(t3t4t5)):
    t3t4t5[i] = [34,t3t4t5[i], "t3=t4=t5"]

t2t3andt4t5 = l_t2t3andt4t5_max
for i in range(len(t2t3andt4t5)):
    t2t3andt4t5[i] = [34,t2t3andt4t5[i], "t2=t3 and t4=t5"]

print("\nnow we're ready to go")

strates = [
    [40, 7*[2]+[1,1], "regular"]
] + subregular + t3t4t5 + t2t3andt4t5 + [
    [32, [6,4,3,3], "t1=t2 and t3=t4=t5"],
    [30, [6,6,4], "t1=t2 and t3=t4=t5"],
    [24, [8,8], "t1=t2 and t3=t4=t5"],
    [26, [8,4,4], "t1=t2 and t3=t4=t5"],
    [28, [6,5,5], "t2=t3=t4=t5"],
    [16, [8,8], "t2=t3=t4=t5"],
    [20, [10,6], "t1=t2=t3=t4=t5"]
]

smspl_complete (g, G, dimG, V, dimV, strates, synthetic)


==> g08.py <==
g = 8

G = "SL(6)"
dimG = 35

V = "\wedge^2 C^6"
dimV = 15

synthetic = False
# set this boolean to True or False
# to decide if you want synthetic output or complete output


########################################
# unipotent case

# load toolkit from stab_nilp.py
from stab_nilp import *

# list of non-trivial orbits (i.e., without that of 0)
# format [blocks,dim]

orbites_0 = [
[ [9]+[5]+[1]         ,        30 ],
[ [7]+[5]+[3]         ,        28 ],
[ [5]*2+[3]+[1]*2     ,        26 ],
[ [5]+[4]*2+[1]*2     ,        24 ],
[ [5]+[3]*3+[1]       ,        24 ],
[ [4]+[3]*2+[2]*2+[1] ,        22 ],
[ [3]*4+[1]*3         ,        18 ],
[ [3]*3+[1]*6         ,        18 ],
[ [3]+[2]*4+[1]*4     ,        16 ],
[ [2]*4+[1]*7         ,        10 ],
]

nilp_complete (g, G, dimG, V, dimV, orbites_0, synthetic)



########################################
# semi-simple case

# load toolkit from stab_smspl.py
from stab_smspl import *


print("\n"+60*"*")
print("preliminary combinatorial material")
print("(for genus", g, ", semisimple case)\n")

print("list of all partitions of 15 with chunks of size <=3")
l = liste_partitions(dimV,3)
for x in l:
    print(x)

print("\nselecting maximal elements among them")
l_max = nettoie(l)

# passage au format strate
regular = l_max
for i in range(len(regular)):
    regular[i] = [30,regular[i], "regular"]

print("\nnow we're ready to go")



strates = regular + [
    [26, [4,4,4,3], "subregular B: [2,2,1,1]"],
    [26, [5,4,3,3], "subregular B: [2,2,1,1]"],
    [24, [5,4,4,2], "subregular C: [2^3]"],
    [24, [5,5,5], "subregular C: [2^3]"],
    [22, [6,4,3,2], "penultimate B: [3,2,1]"],
    [22, [6,5,4], "penultimate B: [3,2,1]"],
    [18, [7,4,4], "penultimate C: [4,1,1]"],
    [10, [10, 5], "remaining A"],
    [16, [8,7], "remaining B"],
    [18, [9,3,3], "remaining C"],
    [18, [9,6], "remaining C"]
]

smspl_complete (g, G, dimG, V, dimV, strates, synthetic)


==> g09.py <==
g = 9

G = "Sp(6)"
dimG = 21

V = "\wedge^<3> C^6"
dimV = 14

synthetic = False
# set this boolean to True or False
# to decide if you want synthetic output or complete output


########################################
# unipotent case

# load toolkit from stab_nilp.py
from stab_nilp import *

# list of non-trivial orbits (i.e., without that of 0)
# format [blocks,dim]

orbites_0=[
[[10,4],18],
[[6]+[4]*2,16],
[[4]+[3]*2+[2]*2,14],
[[5]+[3]*2+[1]*3,14],
[[4]+[2]*5,12],
[[3]*2+[2]*2+[1]*4,10],
[[2]*5+[1]*4,6]
]

nilp_complete (g, G, dimG, V, dimV, orbites_0, synthetic)



########################################
# semi-simple case

# load toolkit from stab_smspl.py
from stab_smspl import *



print("\n"+60*"*")
print("preliminary combinatorial material")
print("(for genus", g, ", semisimple case)\n")

print("list of all partitions of", dimV, "with chunks of size <=3")
l = liste_partitions(dimV,3)
for x in l:
    print(x)

print("\nselecting maximal elements among them")
l_max = nettoie(l)

# passage au format strate
regular = l_max
for i in range(len(regular)):
    regular[i] = [18,regular[i], "regular"]

print("\nnow we're ready to go")



strates = regular + [
    [16,[4,4,3,3], "t2=t3"],
    [16,[4,4,2,2,2], "t2=t3"],
    [16,[4,3,3,2,1,1], "t3^2=1"],
    [12,[7,7], "t1=t2=t3"],
    [12,[6,6,2], "t1=t2=t3"],
    [14,[6,4,4], "t2=t3 and t1^2=1"],
    [12,[5,5,4], "t2=t3 and t3^2=1"],
    [14,[5,5,2,2], "t2^2=t3^2=1"],
    [8,[10,4], "t1=t2 and t1^2=t3^2=1"]
]

smspl_complete (g, G, dimG, V, dimV, strates, synthetic)


==> g10.py <==
g = 10

G = "G_2"
dimG = 14

V = "adjoint"
dimV = 14

synthetic = False
# set this boolean to True or False
# to decide if you want synthetic output or complete output


########################################
# unipotent case

# load toolkit from stab_nilp.py
from stab_nilp import *

# list of non-trivial orbits (i.e., without that of 0)
# format [blocks,dim]

orbites_0=[
[[12]+[2],12],
[[5]+[3]*3,10],
[[4]*2+[3]+[1]*3,8],
[[3]+[2]*4+[1]*3,6]
]

nilp_complete (g, G, dimG, V, dimV, orbites_0, synthetic)



########################################
# semi-simple case

# load toolkit from stab_smspl.py
from stab_smspl import *

strates = [
    [12,[2]+12*[1], "generic"],
    [10,[4]+4*[2]+2*[1], "degenerate A generic"],
    [8, [8,6], "degenerate A i"],
    [6,[8,3,3], "degenerate A ii"],
    [10, 3*[4]+[2], "degenerate A iii o=4"],
    [10,[4]+2*[3]+2*[2], "degenerate A iii o=5"],
    [10,2*[4]+2*[2]+2*[1], "degenerate A iii o=6"],
    [10,3*[4]+2*[1], "degenerate B generic"],
    [8,[8,6], "degenerate B i"],
    [10, [5,5,4], "degenerate B ii"],
    [10,3*[4]+[2], "degenerate B iii"],
    [12, [5,5,4], "non degenerate gross check"],
    [12, 3*[4]+[2], "non degenerate gross check"],
    [8,[8,6], "non degenerate A i"]
]

smspl_complete (g, G, dimG, V, dimV, strates, synthetic)


==> stab_nilp.py <==
######################
# Sommaire
######################
# utilisation : Eval buffer (C-c C-c) pour charger le paquet

# pour f endomorphisme nilpotent de type de Jordan fixé
# on calcule les dimensions des différentes familles de
# sous-espaces stables par f

# on rentre
# dimG = dimension du groupe
# dimV = dimension de la représentation
# orbites = liste des orbites nilpotentes, format [blocs, dim]

# on exécute
# Gr = liste_plausibles(dimG,dimV)
# donne la liste des grassmanniennes à tester
# puis
# teste(orbites, Gr)
# teste les orbites de la liste sur les grassmanniennes de la liste

#####
# Conventions pour l'ordre

# sauf mention explicite du contraire,
# j'écris les listes dans l'ordre de parcours, donc b_max en premier.
# exception notable : les fonctions foo_lisible écrites dans l'ordre de
# lecture normal d'un être humain

# la liste contenant les tailles des blocs de Jordan de f
# n'est pas ordonnée
# si f possède n blocs de tailles n_1,...,n_k c'est
# [n_1,...,n_k]
# exemple : f possède deux blocs de taille 3 et u bloc de taille 4
#           [3,3,4] ou [3,4,3], ou ...




######################
# List of all functions

# 1. Conversion between formats
# 2. Enumeration of types of stables, and dimension of families
# 3. Miscellaneous
######################



###############
# 1. Conversion between formats
# convert between various formats for encoding Jordan type
####

# jordan_lisible(blocs)
# arg blocs = liste contenant les tailles des blocs de Jordan de f
# sortie = liste [b_1,...,b_p] "type de Jordan"
#          b_i = nombre de blocs de taille i

# filtration(blocs)
# arg blocs = liste contenant les tailles des blocs de Jordan de f
# sortie = liste contenant les dim(K_i/K_{i-1}) "à l'envers",
#          dim(K_p/K_{p-1}) en premier (p indice de nilpotence)

# variante filtration_depuis_type(type)
# arg = type de Jordan [b_p,...,b_1]
# sortie = dim(K_i/K_{i-1}), i=p,...,1

# blocs(type)
# arg type = type de Jordan format [b_p,...,b_1]
#            (b_i nombre de blocs de taille i)
# sortie = liste contenant les tailles des blocs

# type(filtration)
# arg filtration= liste contenant les dim(K_i/K_{i-1}), i=p,...,1
# sortie = type de Jordan format [b_p,...,b_1]
#            (b_i nombre de blocs de taille i)

# noyaux_depuis_filtr(filtration)
# arg filtration= liste contenant les dim(K_i/K_{i-1}), i=p,...,1
# sortie = liste [k_p,...,k_1] des dimensions des noyaux des itérés 

# noyaux_depuis_type(type)
# même sortie que ci-dessus
# arg type = type de Jordan [b_p,...,b_1]



###############
# 2. Enumeration of types of stables, and dimension of families
# implements Proposition 6
####

# enumere_types(m,filtration)
# arg m = dimension des sous-espaces stables cherchés
# arg filtration= liste contenant les dim(K_i/K_{i-1}), i=p,...,1
# sortie = types de Jordan possibles pour F stable de dim=m
#          format [b_p,...,b_1]

# enumere_types_lisible(m,filtration)
# imprime tous les types obtenus par la fonction enumere_types
# au format de lecture humain [b_1,...,b_p]

# dim(type_F,filtr_f)
# arg type_F = type de Jordan de F [c_p,...,c_1]
# arg filtr_f = dims de la filtration pour f, k_i-k_{i-1}, i=p,...,1
# sortie = dimension de la famille de stables correspondante

# liste(m,blocs_f)
# arg m = dimension des sous-espaces stables
# arg blocs_f = liste des tailles des blocs de f
#               (ordre sans importance)
# sortie = liste des types de Jordan pour f_F avec la dimension des
#          familles correspondantes,
#          format [[c_p,...,c_1],dim_famille]

# liste_lisible(m,blocs_f)
# imprime la sortie de liste(m,blocs_f) au format de lecture humain
# [c_1,...,c_p], dim_famille



###############
# 3. Miscellaneous 
####

# somme(liste)
# somme les termes d'une liste d'entiers

# teste_somme(orbites,dimV)
# vérifie si les termes de la liste d'orbites
# ont des blocs de Jordan qui somment bien à dimV

######################################################################
# code
######

print("\nloading toolkit for nilpotent elements")

#ATTENTION
# j'écris les listes dans l'ordre de parcours, donc b_max en premier

def max_liste(l):
    m=0
    for a in l:
        m=max(m,a)
    return m

def jordan_lisible(blocs):
    l=[0]*max_liste(blocs)
    for b in blocs:
        l[b-1]=l[b-1]+1
    return l

# pour la sortie :
# dim (K_p/K_{p-1}) en premier, p indice de nilpotence
def filtration(blocs):
    l=[0]*max_liste(blocs)
    for b in blocs:
        for i in range(b):
            l[i]=l[i]+1
    return l[::-1]

# variante : calcul direct depuis le type
def filtration_depuis_type(type):
    filtre=type[-len(type):]
    #copie a à partir de filtration[1]
    for i in range(1,len(filtre)):
        filtre[i]=filtre[i-1]+filtre[i]
        i=i+1
    return filtre

def blocs(type):
    l=[]
    t=len(type)
    for b in type:
        l=l+[t]*b
        t=t-1
    return l

def type(filtration):
    l=filtration[-len(filtration):]
    for i in range(len(l)-1,0,-1):
        l[i]=l[i]-l[i-1]
    return l

def noyaux_depuis_filtr(filtration):
    long=len(filtration)
    dims=[filtration[long-1]]
    for i in range(long-1):
        dims=[filtration[long-2-i]+dims[0]]+dims
    return dims

def noyaux_depuis_type(type):
    long=len(type)
    dims=[]
    for i in range(1,long+1):
        ki=0
        for j in range(1,long+1):
            ki=ki+min(i,j)*type[long-j]
        dims=[ki]+dims
    return dims

def enumere_types(m,filtration):
    if len(filtration)==1:
        if m<=filtration[0]:
            return [[m]]
        if m>filtration[0]:
            return []
    catalogo=[]
    for b in range(filtration[0]+1):
        n=m-b*len(filtration)
        if n>=0:
            x=filtration[-len(filtration)+1:]
            #copie a à partir de filtration[1]
            for i in range(len(x)):
                x[i]=x[i]-b
            retour=enumere_types(n,x)
            for i in range(len(retour)):
                retour[i]=[b]+retour[i]
            catalogo=catalogo+retour
    return catalogo

def enumere_types_lisible(m,filtration):
    liste=enumere_types(m,filtration)
    for type in liste:
        print (type[::-1])

def dim(type_F,filtr_f):
    noyaux_F = noyaux_depuis_type(type_F)
    noyaux_f = noyaux_depuis_filtr(filtr_f)
    dim=0
    for i in range(len(type_F)):
        dim = dim + type_F[i]*(noyaux_f[i]-noyaux_F[i])
    return dim

def liste(m,blocs_f):
    filtr=filtration(blocs_f)
    l=enumere_types(m,filtr)
    for i in range(len(l)):
        l[i]=[l[i]]+[dim(l[i],filtr)]
    return l

def liste_lisible(m,blocs_f):
    sortie = liste(m,blocs_f)
    for x in sortie:
        print(x[0][::-1],x[1])
        # imprime dans le sens normal de lecture
        # b1 en premier

def somme(liste):
    s=0
    for x in liste:
        s=s+x
    return s

def teste_somme(orbites,dimV):
    test = True
    for o in orbites:
        if somme(o[0]) != dimV:
            test = False
            print("erreur orbite",o[0])
    if test:
        print("tutt'ok")

        
# implémentation tests automatiques

# liste les cas pour lesquels il est plausible que
# G = dim du groupe
# dimV = dim de la représentation
def liste_plausibles(dimG,dimV):
    l=[]
    for i in range (dimV+1):
        dim = i*(dimV-i)
        if dim >= dimG:
            l = l + [[i,dim]]
    return l

def print_plausibles(l):
    print("dimensions for which it is plausible that the general F has trivial stabilizer\n")
    for x in l:
        print("dim(F) =", x[0], ", corresp. Grass. has dim =", x[1])


# orbites = liste des orbites nilpotentes
# Gr = liste des [m,dim] où m = dim des sev,
#                           dim = dim de la Grassmannienne
def teste_nilp(orbites, Gr):
    for gr in Gr:
        test = True
        print("m=",gr[0])
        for orb in orbites:
            l=liste(gr[0],orb[0])
            for x in l:
                if x[1]+orb[1]>gr[1]:
                    test = False
                    print("depasse pour orbite",jordan_lisible(orb[0]),orb[1])
                    print("et type de stable", x[0][::-1],x[1])
        if test:
            print("OK")

def teste_nilp_bavard(orbites, Gr):
    test = True
    for gr in Gr:
        mx = 0
        print("\n***************\n")
        print("dim(F) =",gr[0])
        print("dim(Gr) = ", gr[1])
        for orb in orbites:
            print("\n", "orbit : blocks ",orb[0]," and orb.dim=",orb[1],sep='')
            l=liste(gr[0],orb[0])
            for x in l:
                print("stable subspaces with blocks", blocs(x[0]), "move in dimension", x[1])
                mx = max(mx, x[1])
            print("largest family has dim",mx)
            if mx<=gr[1]-orb[1]:
                print("indeed <= dim(Gr)-dim(orb)")
            else:
                test = False
                print("whoops > dim(Gr)-dim(orb)")
    if test:
        print("\n\nOK in all cases, viz.,",Gr[0][0],"<= dim(F) <=",Gr[len(Gr)-1][0])



##################
# definition of complete procedure
# (cosmetic presentation)

def nilp_complete (g, G, dimG, V, dimV, orbites, synthetic):
    print("\n"+60*"*")
    print("genus", g)
    print("unipotent case")
    print("")
    print ("group "+G+" : ", "dim =", dimG)
    print ("representation "+V+" : ", "dim =", dimV)
    #
    print("\n"+40*"*")
    print("\nlist of non-trivial nilpotent orbits")
    for x in orbites:
        print("orb.dim",x[1],", blocks",x[0])
    #
    Gr = liste_plausibles(dimG,dimV)
    print("\n"+40*"*")
    print_plausibles(Gr)
    # now let's go
    print("\n"+40*"*")
    print("\nnow let's enumerate all possibilities and see if they pass the test STAR")
    #
    if synthetic:
        teste_nilp(orbites, Gr)
    else:
        teste_nilp_bavard(orbites, Gr)
    print("\n"+60*"*")

def test():
    print("nilp")

print("OK toolkit loaded")


==> stab_smspl.py <==
# calcul des dimensions des familles de sous-espaces stables par un
# endomorphisme diagonalisable

########## guide d'utilisation

# types_stable (m,d)
# d=[d_0,...,d_{r-1}] liste des dimensions des sous-espaces propres
# m dimension du stable voulu
# renvoie la liste des listes [m_0,...,m_{r-1}] de dimensions possibles
# pour la décomposition du stable selon les sous-espaces propres

# dim_famille (f,d)
# f=[m_0,...,m_{r-1}] dimensions de la décomposition du stable selon
# les sous-espaces propres
# d=[d_0,...,d_{r-1}] dimensions des sous-espaces propres
# renvoie la dimension de la famille de sous-espaces stables
# correspondante

# max_famille_liste(m,eigdim)
# returns the largest dimension a family of m-dimensional stable subspaces
# may have for g with eigenspaces eigdim
# prints the types of stable subspaces realizing this maximum

# liste_depasses(k,sep,dlim)
# enumerates types of k-dimensional subspaces
# that move in dimension > dlim
# for the eigenspace decomposition sep

# max_famille(m,d)
# même chose que liste_max_famille mais retourne (au lieu d'imprimer)
# seulement la dimension maximale

# max_louche(d)
# dimension de la plus grande famille de stable (tous les m possibles)
# avec les espaces propres de dimension d

# liste_partitions(dim,suptaille)
# liste découpages possibles de V de dimension dim
# en somme de sous-espaces de dimensions au plus suptaille

# liste_partitions_nontriv(dim,suptaille)
# lists partitions of integer dim with chunks at most suptaille
# such there is at most one chunck of size <2

# is_smaller_0(small_list, large_list)
# tests whether small_list is smaller than large_list
# WARNING test is only partial:
# we test only if two chucks may be merged to a larger one
# which is however sufficient for our needs

# nettoie(famille)
# takes a family of eigenspace decompositions and returns the list
# of its maximal elements
# WARNING: the argument 'famille' should be sorted in the appropriate way

########## II: tests automatiques
# 

# liste_plausibles(G,n) donne la
# liste des dimensions des grassmanniennes à comparer
# (liste les cas pour lesquels il est plausible que
# le stabilisateur soit trivial)
# G = dim du groupe
# n = dim de la représentation


# teste_strate(Gr,s,d)
# imprime la liste des gags pour
# Gr = liste des [k,dim] où k = dim des sev,
#                           dim = dim de la Grassmannienne
# s = dim de la strate
# d = dim des sep pour la strate


# teste_liste_strates(Gr,Strates)
# Gr = liste des [k,dim] où k = dim des sev,
#                           dim = dim de la Grassmannienne
# Strates = liste des [s, d] où s = dim de la strate
#                               d = dim des sep pour la strate


########## code

print("\nloading toolkit for semisimple elements")

# outils de vérifications
def somme(d):
    s=0
    for x in d:
        s=s+x
    return s

# pour trier : d.sort()

# fonction intermédiaire
# pour d=[d_0,...,d_{l-1}]
# renvoie D=d_1+...+d_{l-1} et e=[d_1,...,d_{l-1}]
def dim_rec(d):
    D=0
    e=[]
    for i in range(1,len(d)):
        D=D+d[i]
        e=e+[d[i]]
    return (D,e)

# fonction intermédiaire
# pour l=[l_0,...,l_{r-1}] liste de listes
# ajoute m au début de chacune des listes l_0,...,l_{r-1}
def rajoute(m,l):
    ln=[]
    for x in l:
        ln=ln+[[m]+x]
    return ln

def types_stable(m,d):
    if len(d)==1:
        return [[m]]
    types=[]
    D,e=dim_rec(d)
    for m0 in range(max(0,m-D), min(m,d[0])+1):
        types=types+rajoute(m0,types_stable(m-m0,e))
    return types

def dim_famille(f,d):
    if len(d)==0:
        return 0
    y,x=f[:],d[:]
    y0,x0=y.pop(),x.pop()
    return (y0*(x0-y0)+dim_famille(y,x))

def max_famille_liste(m,eigdim):
    maxi=0
    liste=[]
    for f in types_stable(m,eigdim):
        dim=dim_famille(f,eigdim)
        if dim==maxi:
            liste=liste+[f]
        if dim>maxi:
            maxi=dim
            liste=[f]
    print("largest families of stable subspaces have dimension",maxi)
    print("corresponding stable subspaces decompose as follows:")
    for f in liste:
        print(f)
    return maxi

def liste_depasses(k,sep,dlim):
    depasses = []
    for f in types_stable(k,sep):
        d = dim_famille(f,sep)
        if d>dlim:
            depasses = depasses + [[f,d]]
    return depasses

def max_famille(m,d):
    maxi=0
    for f in types_stable(m,d):
        dim=dim_famille(f,d)
        if dim>maxi:
            maxi=dim
    return maxi


# max à la louche
# on somme les dimensions max de toutes les grassmanniennes

# fonction intermédiaire
# calcule le max (sur m) des dim des Gr(m,d0)
def max_gr(d0):
    maxi=0
    for m in range(d0):
        dim = m*(d0-m)
        maxi=max(dim,maxi)
    return maxi

def max_louche(d):
    louche=0
    for di in d:
        louche = louche + max_gr(di)
    return louche

def liste_partitions(dim,s):
    liste=[]
    if s==1:
        return [dim*[1]]
    for k in range(dim//s+1):
        sousliste = liste_partitions(dim-k*s,s-1)
        for i in range(len(sousliste)):
            sousliste[i]=k*[s]+sousliste[i]
        liste = sousliste + liste
    return liste

def liste_partitions_nontriv(dim,s):
    liste=[]
    if s==2:
        return [dim//2*[2]+dim%2*[1]]
    for k in range(dim//s+1):
        sousliste = liste_partitions_nontriv(dim-k*s,s-1)
        for i in range(len(sousliste)):
            sousliste[i]=k*[s]+sousliste[i]
        liste = sousliste + liste
    return liste

def is_membre(elt, liste):
    for x in liste:
        if elt==x:
            return True
    return False

def is_smaller_0(petit, gros):
    l = petit.copy()
    m = gros.copy()
    stock = []
    for x in petit:
        if is_membre(x,m):
            stock = stock + [x]
            m.remove(x)
    for x in stock:
        l.remove(x)
    stock.clear()
    i=0
    while i<len(l)-1:
        x,y=l[i],l[i+1]
        if is_membre(x+y,m):
            stock = stock + [x,y]
            m.remove(x+y)
            i=i+2
        else:
            i=i+1
    for x in stock:
        l.remove(x)
    return l==[]

def nettoie(famille):
    l=famille.copy()
    for i in range(len(l)-1,-1,-1):
        j=0
        while j<i:
            if is_smaller_0(l[i],l[j]):
                print(l[i], "smaller than", l[j])
                l.remove(l[i])
                j=i
            else:
                j=j+1
    print("maximal elements are")
    for x in l:
        print(x)
    return(l)




# implémentation tests automatiques

# liste les cas pour lesquels il est plausible que
# G = dim du groupe
# dimV = dim de la représentation
def liste_plausibles(dimG,dimV):
    l=[]
    for i in range (dimV+1):
        dim = i*(dimV-i)
        if dim >= dimG:
            l = l + [[i,dim]]
    return l

def liste_plausibles_short(dimG,dimV):
    l=[]
    for i in range (dimV//2+1):
        dim = i*(dimV-i)
        if dim >= dimG:
            l = l + [[i,dim]]
    return l

def print_plausibles(l):
    print("dimensions for which it is plausible that the general F has trivial stabilizer\n")
    for x in l:
        print("dim(F) =", x[0], ", corresp. Grass. has dim =", x[1])


# Gr = liste des [k,dim] où k = dim des sev,
#                           dim = dim de la Grassmannienne
# s = dim de la strate
# d = dim des sep pour la strate
def teste_strate(Gr,s,d):
    depasse = False 
    for gr in Gr:
        if max_famille(gr[0],d)+s >= gr[1]:
            depasse = True
            print("dépassé pour k = ", gr[0])
            liste_max_famille(gr[0], d)
    if not depasse:
        print("tutt'ok")

# Gr = liste des [k,dim] où k = dim des sev,
#                           dim = dim de la Grassmannienne
# Strates = liste des [s, d] où s = dim de la strate
#                               d = dim des sep pour la strate
def teste_liste_strates(Gr,Strates):
    for gr in Gr:
        print("\n***************","\nstable subspaces of dimension k = ", gr[0])
        print("Grassmannian has dimension", gr[1])
        depasse = False 
        for s in Strates:
            l = liste_depasses(gr[0],s[1],gr[1]-s[0]-1)
            if l!= []:
                depasse = True
                print("\nthumbsup does not hold for stratum", s)
                for x in l:
                    print("subspaces", x[0], "move in dimension", x[1])
        if not depasse:
            print("\nthumbsup holds for all tested strata")

def enumere_liste_strates(Gr,Strates):
    for gr in Gr:
        print("\n***************","\nstable subspaces of dimension k = ", gr[0])
        print("Grassmannian has dimension", gr[1])
        for s in Strates:
            print("\nexamining stratum", s)
            max = max_famille_liste(gr[0],s[1])
            if max >= gr[1]-s[0]:
                print("thumbsup DOES NOT hold for this stratum")
            else:
                print("thumbsup holds for this stratum")


##################
# definition of complete procedure
# (cosmetic presentation)

def smspl_complete (g, G, dimG, V, dimV, strates, synthetic):
    print("\n"+60*"*")
    print("genus", g)
    print("semi-simple case")
    print("")
    print ("group "+G+" : ", "dim =", dimG)
    print ("representation "+V+" : ", "dim =", dimV)
    #
    print("\n"+40*"*")
    print("list of examined strata")
    for x in strates:
        print("\neigenspace decomposition",x[1])
        print("appears in case", x[2])
        print("dim(stratum)=", x[0])
    #
    Gr = liste_plausibles(dimG,dimV)
    print("\n"+40*"*")
    print_plausibles(Gr)
    # now let's go
    print("\n"+40*"*")
    print("now let's examine all strata listed above")
    #
    if synthetic:
        teste_liste_strates(Gr,strates)
    else:
        enumere_liste_strates(Gr,strates)
    print("\n"+60*"*")

def test():
    print("smspl")

print("OK toolkit loaded")

